Maximum Cuts and Fractional Cut Covers: A Computational Study of a Randomized Semidefinite Programming Approach

We present experimental work on a primal-dual framework simultaneously approximating maximum cut and weighted fractional cut-covering instances. In this primal-dual framework, we solve a semidefinite programming (SDP) relaxation to either the maximum cut problem or to the weighted fractional cut-covering problem, and then independently sample a collection of cuts via the random-hyperplane technique. We then simultaneously certify the approximate optimality of a cut and a fractional cut cover. We present several implementations which reliably achieve the celebrated Goemans and Williamson approximation ratio of $\alpha_{\mathrm{GW}} \approx 0.878$ for both optimization problems simultaneously, after $\lceil 128 \ln m \rceil$ samples, a number significantly smaller than the best theoretical bounds. This is the first experimental work approximating the weighted fractional cut-covering problem, and we deliver robust and repeatable results despite the use of randomized algorithms and floating-point arithmetic. Careful pre-processing of instances and post-processing of numeric results allow for good empirical outcomes with both first-order and second-order SDP solvers. Nearly optimal SDP solutions are suitably perturbed to ensure better probabilistic and numerical behavior. Our experiments deviate from theory by using a linear programming (LP) solver to compute fractional cut covers. For most instances studied, LP solving produces certifiably better results than the theoretical algorithm after $\lceil 128 \ln m \rceil$ samples. All our experiments strictly follow a unified pipeline which explicitly documents all parameters used in each run.

==> kneser.c <==
#include <stdio.h>
#include <assert.h>

size_t cut_size;
size_t p = 0;

struct vertex_t {
	size_t a, b;
};

struct vertex_t vertex(size_t i, size_t j)
{
	assert(i < j);
	return (struct vertex_t) {
		i, j
	};
}

int in_cut(struct vertex_t S)
{
	return (S.a <= p);
}

void process_edges(size_t i, size_t j, size_t k, size_t l)
{
	cut_size += in_cut(vertex(i, j)) != in_cut(vertex(k, l));
	cut_size += in_cut(vertex(i, k)) != in_cut(vertex(j, l));
	cut_size += in_cut(vertex(i, l)) != in_cut(vertex(j, k));
}

int main()
{
	size_t n = 16;
	for (p = 1; p <= n; p++) {
		cut_size = 0;
		for (size_t i = 1; i <= n; i++)
			for (size_t j = i + 1; j <= n; j++)
				for (size_t k = j + 1; k <= n; k++)
					for (size_t l = k + 1; l <= n; l++)
						process_edges(i, j, k, l);
		printf("p = %zu:\t%zu\n", p, cut_size);
	}
}

